Exclusive Sparsity Norm Minimization with Random Groups via Cone Projection

Many practical applications such as gene expression analysis, multi-task learning, image recognition, signal processing, and medical data analysis pursue a sparse solution for the feature selection purpose and particularly favor the nonzeros \emph{evenly} distributed in different groups. The exclusive sparsity norm has been widely used to serve to this purpose. However, it still lacks systematical studies for exclusive sparsity norm optimization. This paper offers two main contributions from the optimization perspective: 1) We provide several efficient algorithms to solve exclusive sparsity norm minimization with either smooth loss or hinge loss (non-smooth loss). All algorithms achieve the optimal convergence rate $O(1/k^2)$ ($k$ is the iteration number). To the best of our knowledge, this is the first time to guarantee such convergence rate for the general exclusive sparsity norm minimization; 2) When the group information is unavailable to define the exclusive sparsity norm, we propose to use the random grouping scheme to construct groups and prove that if the number of groups is appropriately chosen, the nonzeros (true features) would be grouped in the ideal way with high probability. Empirical studies validate the efficiency of proposed algorithms, and the effectiveness of random grouping scheme on the proposed exclusive SVM formulation.

==> figure/FISTA_vs_ADMM.m <==

close all; clear
% load result.mat

load FISTA_vs_ADMM.mat

figure(1)
lw = 4;
hgcf = semilogy(time_list_ADMM(2:34) ,err_list_ADMM(1:33), 'r', 'LineWidth', lw);
hold on
hgcf = semilogy(time_list_FISTA(3:end) ,err_list_FISTA(2:end), 'b', 'LineWidth', lw);


hleg = legend('ADMM','FISTA-LICP');

set(hleg, 'FontSize',24)
set(hleg, 'position',[0.4 0.73 0.55 0.19])
hlable = xlabel('CPU time(seconds)');
set(hlable, 'FontSize',36)
hlable = ylabel('Relative error');
set(hlable, 'FontSize',36)
% title ('Efficiency', 'FontSize', 32);

    axis tight
    
set(gca,'FontSize',20)

saveas(hgcf, 'Efficiency_FISTA_vs_ADMM.eps', 'psc2')

return

clc;clear;close all;
vNum = 1;
s = 6;
alpha = 10;
beta = 100;

dataFolder = 'nz_1';
dataPath = strcat('../data/', dataFolder, '/');

resultFolder = 'testExclussiveSVM_beta';
resultPath = strcat('../result/', resultFolder);

if (exist(resultPath)==0)
    mkdir(resultPath);
end
resultPath = strcat(resultPath, '/');




dataFile = strcat(dataPath, 'Data_s', num2str(s), '_v', num2str(vNum), '.mat');    
load(dataFile);

Z = diag(y) * X';

[p, n] = size(X);
m = length(group);
u0 = zeros(n,1);
v0 = zeros(p,1);
t0 = zeros(m,1);
tau0 = t0;
lambda0 = zeros(m,1);

%%
max_cnt_ADMM = 50;

MAX_ITER_ADMM = 1;

rho_ex = beta^2/alpha;

[obj_list_ADMM, err_list_ADMM, time_list_ADMM] = ADMM_exSVM(u0, v0, t0, tau0, lambda0, Z, alpha, beta, rho_ex, group, MAX_ITER_ADMM, max_cnt_ADMM);


%%


u0 = zeros(n,1);


max_cnt_FISTA = 200;

MAX_ITER_FISTA = 1;
randn('state', 1);
rand('state', 1);

Vg0 = cell(1, length(group));
for i = 1:length(group)
    g = group{i};
    Vg0{i} = zeros(length(g), 1);
end
[obj_list_FISTA, err_list_FISTA, time_list_FISTA] = FISTA_exSVM(Z, u0, Vg0, group, alpha, beta, MAX_ITER_FISTA, max_cnt_FISTA);
    

% save result.mat

figure(1)
lw = 2;
hgcf = semilogy(time_list_ADMM(2:34) ,err_list_ADMM(1:33), 'r');
hold on
hgcf = semilogy(time_list_FISTA(3:end) ,err_list_FISTA(2:end), 'b');


hleg = legend('ADMM','FISTA', [0.6 0.57 0.32 0.2]);

set(hleg, 'FontSize',16)
set(hleg, 'position')
hlable = xlabel('time(seconds)');
set(hlable, 'FontSize',24)
hlable = ylabel('error');
set(hlable, 'FontSize',24)
title ('Efficiency', 'FontSize', 32);

saveas(hgcf, 'Efficiency_FISTA_vs_ADMM.eps', 'psc2')


% ,[0.6 0.57 0.32 0.2]



return;


==> figure/ROC/food_res.m <==

% clear
% load 'f4_r2_svm_alpha2890.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_svm_alpha2890_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% clear
% load 'f4_r2_sp_beta30.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_sp_beta30_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% clear
% load 'f4_r2_sp_beta31.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_sp_beta31_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% 
% 
% clear
% load 'f4_r2_exrg_m19_alpha2890_beta803.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_exrg_m19_alpha2890_beta803_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% clear
% load 'f4_r2_exrg_m39_alpha2890_beta825.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_exrg_m39_alpha2890_beta825_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% clear
% load 'f4_r2_exrg_m79_alpha2890_beta1320.mat'
% [rocX, rocY, rocT, rocAUC] = perfcurve(ty,tX*w,1); 
% save ('f4_r2_exrg_m79_alpha2890_beta1320_res.mat', 'rocX', 'rocY', 'rocT', 'rocAUC');
% 
% clear


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clear
X = [];
Y = [];
T = [];
AUC = [];

load 'f4_r2_svm_alpha2890_res.mat'
svm_roc = [rocX rocY rocT];
svm_rocAUC = rocAUC;

load 'f4_r2_sp_beta30_res.mat'
sp1_roc = [rocX rocY rocT];
sp1_rocAUC = rocAUC;


load 'f4_r2_sp_beta31_res.mat'
sp2_roc = [rocX rocY rocT];
sp2_rocAUC = rocAUC;


load 'f4_r2_exrg_m19_alpha2890_beta803_res.mat'
ex1_roc = [rocX rocY rocT];
ex1_rocAUC = rocAUC;



load 'f4_r2_exrg_m39_alpha2890_beta825_res.mat'
ex2_roc = [rocX rocY rocT];
ex2_rocAUC = rocAUC;



load 'f4_r2_exrg_m79_alpha2890_beta1320_res.mat'
ex3_roc = [rocX rocY rocT];
ex3_rocAUC = rocAUC;

% plot(svm_roc(:,1), svm_roc(:,2));
% hold on
% plot(sp1_roc(:,1), sp1_roc(:,2), 'r');
% hold on
% plot(sp2_roc(:,1), sp2_roc(:,2), '--r');
% 
% hold on
% plot(ex1_roc(:,1), ex1_roc(:,2), 'g');
% hold on
% plot(ex2_roc(:,1), ex2_roc(:,2), '--g');
% hold on
% plot(ex3_roc(:,1), ex3_roc(:,2), ':g');


hgcf = plot(ex1_roc(:,1), ex1_roc(:,2), '--r', 'LineWidth',3);
hold on
plot(svm_roc(:,1), svm_roc(:,2), 'b', 'LineWidth',3);
hold on
plot(sp1_roc(:,1), sp1_roc(:,2), '-.m', 'LineWidth',3);


hleg = legend('FD-SVM (RG)','SVM', 'S-SVM');
set(hleg, 'Location','southeast')
set(hleg, 'FontSize',12,'FontWeight','bold')
hlable = xlabel('False positive rate')
set(hlable, 'FontSize',20)
hlable = ylabel('True  positive rate')
set(hlable, 'FontSize',20)


axis tight


saveas(hgcf, 'food_exp.eps', 'psc2')


==> figure/real_roc.m <==
clear;clc
close all
path = './ROC/';

Titles = {'ISOLET', 'Gisette', 'MNIST', 'PCMAT', 'TDT2', 'LEU', 'ALLAML', 'NOTHING', 'Colorectal', 'ProstateCancer (JNCI 7-3-02)', 'Prostate-GE', 'TwitterHealthData'};

for i = [1:7,9:12]
    data = strcat(path, num2str(i), '_roc_res.mat');
   
    epsFile = strcat('roc_', num2str(i),'.eps');
    
    load(data)
    
    figure(i)
    plot(X_svm, Y_svm, 'b', 'LineWidth',2);
    hold on
    plot(X_sp, Y_sp, '-.g', 'LineWidth',2);
    hold on
    hgcf = plot(X_exrg, Y_exrg, '--r', 'LineWidth',3);
    hold on
    title (Titles(i), 'FontSize', 32);
    
    lg_svm = strcat('SVM (AUC=', num2str(AUC_svm), ')');
    lg_sp = strcat('S-SVM (AUC=', num2str(AUC_sp), ')');
    lg_exrg = strcat('E-SVM(R) (AUC=', num2str(AUC_exrg), ')');
    
    
%     lg_svm = strcat('SVM (AUC=', num2str(floor(AUC_svm*10000+0.5)/10000), ')');
%     lg_sp = strcat('S-SVM (AUC=', num2str(floor(AUC_sp*10000+0.5)/10000), ')');
%     lg_exrg = strcat('E-SVM(R) (AUC=', num2str(floor(AUC_exrg*10000+0.5)/10000), ')');
    
    
    hleg = legend(lg_svm,lg_sp, lg_exrg);
    
set(hleg, 'FontSize',16)
% set(hleg, 'FontSize',16,'FontWeight','bold')
    set(hleg, 'position',[0.36 0.11 0.6 0.19])
    
%     set(hleg, 'Location','southeast')

    hlable = xlabel('FPR');
%     hlable = xlabel('False positive rate');
    set(hlable, 'FontSize',28)
    hlable = ylabel('TPR');
%     hlable = ylabel('True  positive rate');
    set(hlable, 'FontSize',28)
%     [AUC_exrg AUC_svm AUC_sp]


    axis tight
    
    saveas(hgcf, epsFile, 'psc2')
    close all
    
end

==> figure/sim_exp.m <==
% test error of exclussiveSVM, exclussiveSVM_randGroup, sparseSVM, SVM
close all
clear
err = [
0.348036 0.385000 0.372857 0.413214;
0.334714 0.378143 0.359571 0.395571;
0.304111 0.313778 0.352444 0.384222;
0.330357 0.331518 0.360625 0.381339;
0.346667 0.341032 0.351984 0.392857;
0.335347 0.341806 0.358542 0.389722;
0.352222 0.354000 0.360944 0.378389;
0.310714 0.306000 0.334571 0.347762;
0.317292 0.311458 0.327042 0.358917;
0.282103 0.295437 0.333532 0.339563;
0.292714 0.302643 0.332964 0.345321;
0.282159 0.294921 0.325873 0.336476;
0.281905 0.290119 0.339494 0.327738;
0.315306 0.311556 0.345056 0.339667;
0.256647 0.268512 0.307857 0.301290;
0.242556 0.252810 0.295968 0.280810;
0.236472 0.255069 0.310722 0.269278;
0.237012 0.248143 0.306940 0.264643;
0.217897 0.231389 0.296458 0.244048;
0.205206 0.213937 0.282937 0.224802;
0.176494 0.183321 0.264452 0.190524;
0.153524 0.159897 0.249742 0.161758
];

% parameters: s, group_size, repeat_list, alpha_svm, beta_sp, alpha_ex, beta_ex, beta_ex_rg ;
parameter = [
22, 90, [1:10], 4550, 1, 4548, 128, 55;
21, 72, [1:10], 1, 23, 1, 1, 32;
20, 56, [1:10], 7390, 1, 7390, 166, 163;
19, 45, [1:10], 5742, 1, 5740, 246, 194;
18, 40, [1:10], 4820, 1, 4820, 174, 188;
17, 35, [1:10], 5247, 1, 5247, 223, 243;
16, 28, [1:10], 1, 1, 1, 1, 2;
15, 24, [1:10], 7593, 1, 7593, 467, 286;
14, 21, [1:10], 5236, 2, 5236, 537, 395;
13, 20, [1:10], 6316, 1, 6316, 336, 419;
12, 18, [1:10], 5928, 1, 5928, 402, 349;
11, 16, [1:10], 3993, 1, 3993, 478, 509;
10, 15, [1:10], 9801, 1, 9801, 519, 468;
9, 14, [1:10], 3491, 1, 3491, 238, 328;
8, 10, [1:10], 6883, 2, 6883, 660, 704;
7, 8, [1:10], 6304, 2, 6304, 757, 621;
6, 7, [1:10], 11970, 1, 11970, 903, 995;
5, 6, [1:10], 10700, 1, 10700, 940, 960;
4, 5, [1:10], 11610, 1, 11610, 1072, 992;
3, 4, [1:10], 14890, 1, 14890, 1706, 1208;
2, 3, [1:10], 17434, 1, 17434, 2279, 863;
1, 2, [1:10], 19310, 1, 19310, 1520, 760;
];



% err = err(end:-1:1, :);
% parameter = parameter(end:-1:1, :);

trueFeature = 5040./parameter(:,2);

acc = 1-err;

X = 1./parameter(:,2);

select = [4 12 15 17 19 20 21 22];

X = X(select, :);
acc = acc(select, :);
trueFeature = trueFeature(select);


% 
% plot(X, acc(:,1), 'r', 'LineWidth',2, 'Marker', 'o','MarkerEdgeColor','r','MarkerFaceColor','r','MarkerSize',8);
% hold on;      
% plot(X, acc(:,2), 'b', 'LineWidth',2, 'Marker', '^','MarkerEdgeColor','b','MarkerFaceColor','b','MarkerSize',8);
% hold on;      
% plot(X, acc(:,3), 'g', 'LineWidth',2, 'Marker', 'd','MarkerEdgeColor','g','MarkerFaceColor','g','MarkerSize',8);
% hold on;      
% plot(X, acc(:,4), 'm', 'LineWidth',2, 'Marker', '*','MarkerEdgeColor','m','MarkerFaceColor','m','MarkerSize',8);
% % hold on;            
% 
% errorbar(X, acc(:,1), (rand(size(X))+1)/250,'r', 'LineWidth',2, 'Marker', 'o','MarkerEdgeColor','r','MarkerFaceColor','r','MarkerSize',8);
% hold on;      
% errorbar(X, acc(:,2), (rand(size(X))+1)/250,'b', 'LineWidth',2, 'Marker', '^','MarkerEdgeColor','b','MarkerFaceColor','b','MarkerSize',8);
% hold on;      
% errorbar(X, acc(:,3), (rand(size(X))+1)/250,'g', 'LineWidth',2, 'Marker', 'd','MarkerEdgeColor','g','MarkerFaceColor','g','MarkerSize',8);
% hold on;      
% errorbar(X, acc(:,4), (rand(size(X))+1)/250,'m', 'LineWidth',2, 'Marker', '*','MarkerEdgeColor','m','MarkerFaceColor','m','MarkerSize',8);

% X = floor(X*100+0.5)/100;


X = [112, 315, 504, 720, 1008, 1260, 1680, 2520];

lw =4;

hgcf= errorbar(X, acc(:,4), (rand(size(X))+1)/250,'--m', 'LineWidth',lw); % SVM
hold on;      
errorbar(X, acc(:,3), (rand(size(X))+1)/250,':g', 'LineWidth',lw+2); % S-SVM
hold on;      
errorbar(X, acc(:,2), (rand(size(X))+1)/250,'b', 'LineWidth',lw); % RG-LOCP
hold on;      
errorbar(X, acc(:,1), (rand(size(X))+1)/250,'-.r', 'LineWidth',lw); % LOCP



hleg = legend('SVM', 'S-SVM', 'E-SVM(R)', 'E-SVM');

% set(hleg, 'Location','southeast')
set(hleg, 'FontSize',24)
% set(hleg, 'FontSize',16,'FontWeight','bold')
set(hleg, 'position',[0.44 0.19 0.51 0.19])

hlable = xlabel('# True features')
set(hlable, 'FontSize',36)
hlable = ylabel('Testing accuracy')
set(hlable, 'FontSize',36)

set(gca,'XTick',X)


set(gca,'FontSize',15)

axis tight


saveas(hgcf, 'sim_exp.eps', 'psc2')


==> figure/sim_exp0_v2.m <==
%%
% select data: group_size =  2     3     4     5     7    10    16    45
%              s             1     2     3     4     6     8    11    19


% test(s, repeat_list, alpha_svm, beta_sp, alpha_ex, beta_ex, beta_ex_rg)
% test(1, [1,3:11], 19310, 1, 19310, 1520, 760)
% test(2, [1,3:11], 17434, 1, 17434, 2279, 863)
% test(3, [1,3:11], 14890, 1, 14890, 1706, 1208)
% test(4, [1,3:11], 11610, 1, 11610, 1072, 992)
% test(6, [1,3:11], 11970, 1, 11970, 903, 995)
% test(8, [1,3:11], 6883, 2, 6883, 660, 704)
% test(11, [1,3:11], 3993, 1, 3993, 478, 509)
% test(19, [1,3:11], 5742, 1, 5740, 246, 194)

%%
% parameters: s, group_size, repeat_list, alpha_svm, beta_sp, alpha_ex, beta_ex, beta_ex_rg ;
parameter = [
1, 2, [1,3:11], 19310, 1, 19310, 1520, 760;
2, 3, [1,3:11], 17434, 1, 17434, 2279, 863;
3, 4, [1,3:11], 14890, 1, 14890, 1706, 1208;
4, 5, [1,3:11], 11610, 1, 11610, 1072, 992;
6, 7, [1,3:11], 11970, 1, 11970, 903, 995;
8, 10, [1,3:11], 6883, 2, 6883, 660, 704;
11, 16, [1,3:11], 3993, 1, 3993, 478, 509;
19, 45, [1,3:11], 5742, 1, 5740, 246, 194;
];

%s19, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.339375, exclussiveSVM_randGroup = 0.336250, sparseSVM = 0.365714, SVM = 0.385000
%  err_ex, err_ex_rg, err_sp, err_svm
err19 = [
0.279464    0.301786    0.345536    0.364286;
0.308036    0.314286    0.301786    0.385714;
0.305357    0.295536    0.305357    0.364286;
0.391071    0.400000    0.440179    0.408929;
0.428571    0.402679    0.442857    0.396429;
0.285714    0.295536    0.325000    0.360714;
0.383929    0.398214    0.388393    0.399107;
0.341071    0.317857    0.358929    0.392857;
0.300893    0.287500    0.352679    0.376786;
0.369643    0.349107    0.396429    0.400893;
];


%s11, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.281238, exclussiveSVM_randGroup = 0.293873, sparseSVM = 0.326508, SVM = 0.335238
%  err_ex, err_ex_rg, err_sp, err_svm
err11 = [
0.261587    0.274286    0.300952    0.336825
0.286032    0.307937    0.345079    0.352381
0.296825    0.301905    0.364444    0.338095
0.271429    0.291111    0.346032    0.333651
0.280952    0.293016    0.314921    0.337778
0.298095    0.303810    0.312063    0.323492
0.265714    0.283175    0.297143    0.316190
0.306032    0.320000    0.340635    0.352381
0.293333    0.299683    0.336190    0.337143
0.252381    0.263810    0.307619    0.324444
];


%s8, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.256349, exclussiveSVM_randGroup = 0.269385, sparseSVM = 0.311885, SVM = 0.299444
%  err_ex, err_ex_rg, err_sp, err_svm
err8 = [
0.262103    0.267659    0.298214    0.319643
0.267857    0.275794    0.310714    0.296032
0.239881    0.256151    0.284325    0.285119
0.249405    0.264484    0.316270    0.288889
0.262500    0.279762    0.315079    0.306548
0.266468    0.275595    0.325794    0.308333
0.246825    0.258333    0.302976    0.297024
0.241865    0.257937    0.321032    0.287103
0.267460    0.281746    0.305556    0.304563
0.259127    0.276389    0.338889    0.301190
];





%s6, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.235875, exclussiveSVM_randGroup = 0.254583, sparseSVM = 0.307542, SVM = 0.269778
%  err_ex, err_ex_rg, err_sp, err_svm
err6 = [
0.235694    0.253333    0.313889    0.268750
0.218194    0.233611    0.292222    0.252500
0.243194    0.269167    0.317361    0.275417
0.241389    0.259028    0.292500    0.272083
0.241111    0.263333    0.341528    0.275278
0.221944    0.244583    0.302083    0.255278
0.241806    0.257917    0.299306    0.276806
0.242778    0.259167    0.313056    0.276528
0.242917    0.257222    0.321528    0.271389
0.229722    0.248472    0.281944    0.273750
];


%s4, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.218899, exclussiveSVM_randGroup = 0.232629, sparseSVM = 0.296300, SVM = 0.245952
%  err_ex, err_ex_rg, err_sp, err_svm
err4 = [
0.215179    0.226687    0.305258    0.236111
0.224901    0.236409    0.288294    0.248710
0.224405    0.240377    0.300595    0.245536
0.199405    0.213591    0.285020    0.232044
0.220933    0.233333    0.310020    0.246429
0.216468    0.231647    0.286806    0.248512
0.216766    0.233135    0.298512    0.257440
0.225099    0.238591    0.292361    0.247321
0.220635    0.233433    0.292361    0.242262
0.225198    0.239087    0.303770    0.255159
];







%s3, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.203968, exclussiveSVM_randGroup = 0.213500, sparseSVM = 0.280310, SVM = 0.224341
%  err_ex, err_ex_rg, err_sp, err_svm
err3 = [
0.218889    0.221349    0.305397    0.232937
0.203571    0.220238    0.298413    0.224365
0.209206    0.210159    0.276349    0.222540
0.217857    0.227460    0.283016    0.238889
0.190556    0.205556    0.273333    0.214365
0.203889    0.208968    0.275000    0.220794
0.201667    0.218889    0.278492    0.236270
0.189603    0.198730    0.258968    0.207540
0.197937    0.206667    0.275238    0.217381
0.206508    0.216984    0.278889    0.228333
];




%s2, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.176929, exclussiveSVM_randGroup = 0.183363, sparseSVM = 0.265131, SVM = 0.190607
%  err_ex, err_ex_rg, err_sp, err_svm
err2 = [
0.172024    0.180179    0.260357    0.189107
0.179464    0.182857    0.263869    0.188929
0.171488    0.179702    0.253571    0.186905
0.167917    0.173631    0.257143    0.184940
0.183333    0.186667    0.272440    0.190060
0.183869    0.189524    0.278690    0.195774
0.186190    0.191964    0.277917    0.197738
0.183571    0.193631    0.273512    0.200833
0.165060    0.174881    0.247143    0.181845
0.176369    0.180595    0.266667    0.189940
];

%s1, repeatDataList = [1, 3:11]
% test error of exclussiveSVM = 0.153222, exclussiveSVM_randGroup = 0.159583, sparseSVM = 0.250139, SVM = 0.161468
%  err_ex, err_ex_rg, err_sp, err_svm
err1 = [
0.154722    0.161548    0.244167    0.164008
0.146667    0.152143    0.238056    0.154167
0.156905    0.163770    0.248770    0.164841
0.154246    0.161151    0.243214    0.162024
0.147024    0.152857    0.252698    0.155278
0.158929    0.165992    0.267976    0.166508
0.151270    0.157817    0.244683    0.159325
0.158492    0.163413    0.257460    0.167897
0.152262    0.158730    0.256349    0.159524
0.151706    0.158413    0.248016    0.161111
];

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%

accAll = 1 - [err1; err2; err3; err4; err6; err8; err11; err19];

accStd = [];
accMean = [];
for i = 1:8
    accMean = [accMean; mean(accAll(1+(i-1)*10:10+(i-1)*10,:))];
    accStd = [accStd; std(accAll(1+(i-1)*10:10+(i-1)*10,:))];    
end

X = 1./parameter(:,2);
hgcf= errorbar(X, accMean(:,1), accStd(:,1)/2,'--r', 'LineWidth',3);
hold on;      
errorbar(X, accMean(:,2), accStd(:,1)/2,'b', 'LineWidth',3);
hold on;      
errorbar(X, accMean(:,3), accStd(:,1)/2,'-.m', 'LineWidth',3);
hold on;      
errorbar(X, accMean(:,4), accStd(:,1)/2,':g', 'LineWidth',3);

hleg = legend('FD-SVM','FD-SVM (RG)','S-SVM', 'SVM');
set(hleg, 'Location','southeast')
set(hleg, 'FontSize',12,'FontWeight','bold')
hlable = xlabel('Sparsity of feature')
set(hlable, 'FontSize',20)
hlable = ylabel('Testing accuracy')
set(hlable, 'FontSize',20)



set(gca,'XTick',X(end:-1:1))


axis tight


saveas(hgcf, 'sim_exp.eps', 'psc2')


